Worldtube excision method for intermediate-mass-ratio inspirals: scalar-field model in 3+1 dimensions

Binary black hole simulations become increasingly more computationally expensive with smaller mass ratios, partly because of the longer evolution time, and partly because the lengthscale disparity dictates smaller time steps. The program initiated by Dhesi et al. (arXiv:2109.03531) explores a method for alleviating the scale disparity in simulations with mass ratios in the intermediate astrophysical range ($10^{-4} \lesssim q \lesssim 10^{-2}$), where purely perturbative methods may not be adequate. A region ("worldtube") much larger than the small black hole is excised from the numerical domain, and replaced with an analytical model approximating a tidally deformed black hole. Here we apply this idea to a toy model of a scalar charge in a fixed circular geodesic orbit around a Schwarzschild black hole, solving for the massless Klein-Gordon field. This is a first implementation of the worldtube excision method in full 3+1 dimensions. We demonstrate the accuracy and efficiency of the method, and discuss the steps towards applying it for evolving orbits and, ultimately, in the binary black-hole scenario. Our implementation is publicly accessible in the SpECTRE numerical relativity code.

==> anc/Puncture_Field_in_Kerr-Schild_Coordinates.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    113569,       2800]
NotebookOptionsPosition[    111896,       2761]
NotebookOutlinePosition[    112342,       2779]
CellTagsIndexPosition[    112299,       2776]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Puncture Field in Kerr - Schild Coordinates", "Subtitle",
 CellChangeTimes->{{3.889501315424789*^9, 
  3.8895013261007023`*^9}},ExpressionUUID->"13aef0fd-49fb-4806-bd21-\
fb0f703c80a9"],

Cell[BoxData[{
 RowBox[{
  SuperscriptBox["x", "\[Alpha]"], "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}], " ", ":", " ", 
   RowBox[{
   "Position", " ", "of", " ", "field", " ", 
    "evaluation"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox[
   OverscriptBox["x", "_"], "\[Alpha]"], "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     OverscriptBox["t", "_"], ",", 
     OverscriptBox["x", "_"], ",", " ", 
     OverscriptBox["y", "_"], ",", 
     OverscriptBox["z", "_"]}], "}"}], ":", " ", 
   RowBox[{
   "Position", " ", "of", " ", "scalar", " ", 
    "charge"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox["\[CapitalDelta]x", 
   RowBox[{"\[Alpha]", " "}]], "=", 
  RowBox[{
   SuperscriptBox["x", "\[Alpha]"], "-", 
   SuperscriptBox[
    OverscriptBox["x", "_"], "\[Alpha]"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["r", 
    RowBox[{"p", " "}]], "=", 
   RowBox[{
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       OverscriptBox["x", "_"], "2"], "+", 
      SuperscriptBox[
       OverscriptBox["y", "_"], "2"], "+", 
      SuperscriptBox[
       OverscriptBox["z", "_"], "2"]}]], ":", " ", 
    RowBox[{"Radius", " ", "of", " ", "scalar", " ", "charge"}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"M", ":", " ", 
  RowBox[{
  "Mass", " ", "of", " ", "Schwarzschild", " ", "Black", " ", 
   "Hole"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Xi]", " ", "=", 
  RowBox[{
   SubscriptBox["r", 
    RowBox[{"p", " "}]], "-", 
   RowBox[{"3", "M"}]}]}]}], "Text",
 CellChangeTimes->{{3.889500867750334*^9, 3.8895009527079363`*^9}, {
  3.889500986963077*^9, 3.889501021147881*^9}, {3.889501053700799*^9, 
  3.88950113404841*^9}, {3.889501176263785*^9, 3.8895012698850393`*^9}, {
  3.88950130765635*^9, 3.889501308177876*^9}, {3.8895013394266777`*^9, 
  3.889501371527749*^9}, {3.8895014728976192`*^9, 3.889501493101067*^9}, {
  3.8895015396899242`*^9, 
  3.8895015653073053`*^9}},ExpressionUUID->"900380ca-8620-4027-9758-\
952e5ad51955"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["s", "1"], 
  TraditionalForm]],ExpressionUUID->"1f221183-ab7f-4534-a54b-58b0d3838ba3"]], \
"Subsection",
 CellChangeTimes->{{3.869308626488617*^9, 3.869308635319736*^9}, {
  3.869467625104576*^9, 3.8694676263858232`*^9}, {3.869467729733498*^9, 
  3.869467736708846*^9}},ExpressionUUID->"6b4cfc8d-f6f2-4e53-b804-\
f16558fe297b"],

Cell[BoxData[
 RowBox[{"\[Sqrt]", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
    SuperscriptBox["\[CapitalDelta]z", "2"], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox[
          OverscriptBox["x", "_"], "2"]}], 
        SubsuperscriptBox["r", "p", "3"]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
     "4", " ", "M", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
      OverscriptBox["x", "_"], " ", 
      OverscriptBox["y", "_"]}], 
     SubsuperscriptBox["r", "p", "3"]], "+", 
    FractionBox[
     RowBox[{"2", " ", "M", " ", 
      SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
      SuperscriptBox[
       OverscriptBox["y", "_"], "2"]}], 
     SubsuperscriptBox["r", "p", "3"]], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[CapitalDelta]y"}], " ", 
           OverscriptBox["x", "_"]}], "+", 
          RowBox[{"\[CapitalDelta]x", " ", 
           OverscriptBox["y", "_"]}]}], ")"}], " ", 
        SqrtBox[
         FractionBox["M", 
          RowBox[{"\[Xi]", " ", 
           SubsuperscriptBox["r", "p", "2"]}]]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalDelta]x", " ", 
            OverscriptBox["x", "_"]}], "+", 
           RowBox[{"\[CapitalDelta]y", " ", 
            OverscriptBox["y", "_"]}]}], ")"}]}], 
        SqrtBox[
         RowBox[{"\[Xi]", " ", 
          SubsuperscriptBox["r", "p", "3"]}]]]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.872231003747707*^9, 3.8722310399110527`*^9, 
  3.872231709351859*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"4e8c5f58-02ff-43a4-8432-ab7b1008e1bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "0"], TraditionalForm]],ExpressionUUID->
  "1f3b3201-c5d4-448e-af3b-bbdd02ff0b72"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox["\[CapitalDelta]x", "\[Alpha]"]}], TraditionalForm]],
  ExpressionUUID->"4940c69e-d65c-4755-aed3-7ea99dbb14ed"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.869308626488617*^9, 3.869308635319736*^9}, {
  3.8694676959698277`*^9, 3.869467707450921*^9}, {3.869467749279241*^9, 
  3.8694677513867617`*^9}},ExpressionUUID->"a69ba442-8ec1-43a5-903b-\
1ef1dde078b9"],

Cell[BoxData["1"], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.869128900220085*^9, 3.869128908945966*^9}, {
  3.869313688670433*^9, 3.86931369130189*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"adffc9ed-87c2-41e4-b0c8-44e4dffe5e85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "3"], TraditionalForm]],ExpressionUUID->
  "ea691381-8d8e-43d4-a1cd-99395fb4f03c"],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox["\[CapitalDelta]x", "\[Alpha]"]}], TraditionalForm]],
  ExpressionUUID->"9cc89d18-aed4-4691-a25d-81ff98915141"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.869308626488617*^9, 3.869308644985416*^9}, 
   3.869467712685219*^9, {3.8694677544846487`*^9, 
   3.8694677558940773`*^9}},ExpressionUUID->"547b9295-4958-4aa5-9436-\
c45b572c30c5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SubsuperscriptBox["r", "p", "6"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"M", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalDelta]x", " ", 
        OverscriptBox["x", "_"]}], "+", 
       RowBox[{"\[CapitalDelta]y", " ", 
        OverscriptBox["y", "_"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
             SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["x", "_"], "2"]}], "+", 
       RowBox[{"6", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
        OverscriptBox["x", "_"], " ", 
        OverscriptBox["y", "_"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
          SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
     SubscriptBox["r", "p"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["M", "\[Xi]"], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
          SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
          SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["x", "_"], "2"]}], "+", 
       RowBox[{"4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
        OverscriptBox["x", "_"], " ", 
        OverscriptBox["y", "_"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
          SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
          SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"M", " ", "\[Xi]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalDelta]x", " ", 
           OverscriptBox["x", "_"]}], "+", 
          RowBox[{"\[CapitalDelta]y", " ", 
           OverscriptBox["y", "_"]}]}], ")"}], " ", 
        SubscriptBox["r", "p"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalDelta]y", " ", 
           OverscriptBox["x", "_"]}], "-", 
          RowBox[{"\[CapitalDelta]x", " ", 
           OverscriptBox["y", "_"]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"\[Xi]", " ", 
          SubsuperscriptBox["r", "p", "3"]}]]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8722317645317593`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"ec480890-505e-4d5c-a5ce-2dd3577c1a0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "6"], TraditionalForm]],ExpressionUUID->
  "77f38152-dcdf-4050-9b04-05e6a843f1a1"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox["\[CapitalDelta]x", "\[Alpha]"]}], TraditionalForm]],
  ExpressionUUID->"5534d8aa-8aba-4715-ae91-a94fbf6cc7bb"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.869308626488617*^9, 3.8693086714894657`*^9}, 
   3.8694677143472767`*^9, {3.869467757439897*^9, 
   3.869467760109796*^9}},ExpressionUUID->"44d88252-6a7f-4c68-9c49-\
cca8a9413d5d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"24", " ", 
    SubsuperscriptBox["r", "p", "12"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "M"}], " ", 
     SubsuperscriptBox["r", "p", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
       SuperscriptBox["\[CapitalDelta]z", "2"], "+", 
       RowBox[{
        SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", 
            SuperscriptBox[
             OverscriptBox["x", "_"], "2"]}], 
           SubsuperscriptBox["r", "p", "3"]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
        "4", " ", "M", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
         
         OverscriptBox["x", "_"], " ", 
         OverscriptBox["y", "_"]}], 
        SubsuperscriptBox["r", "p", "3"]], "+", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
         SuperscriptBox[
          OverscriptBox["y", "_"], "2"]}], 
        SubsuperscriptBox["r", "p", "3"]], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SubscriptBox["r", "p"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"M", " ", 
              SubsuperscriptBox["r", "p", "3"]}]]}]}], ")"}], "2"], 
        RowBox[{"\[Xi]", " ", 
         SubsuperscriptBox["r", "p", "5"]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"12", " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
               SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
               SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              OverscriptBox["x", "_"], "2"]}], "+", 
            RowBox[{
            "4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
             OverscriptBox["x", "_"], " ", 
             OverscriptBox["y", "_"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
               SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
               SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              OverscriptBox["y", "_"], "2"]}]}], ")"}], "2"], " ", 
         SubsuperscriptBox["r", "p", "3"]}], "\[Xi]"], "+", 
       RowBox[{
        SubscriptBox["r", "p"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], "4"]}], "+", 
          RowBox[{"M", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[CapitalDelta]x", "2"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                   SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               OverscriptBox["x", "_"], "2"]}], "+", 
             RowBox[{
             "14", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
              OverscriptBox["x", "_"], " ", 
              OverscriptBox["y", "_"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[CapitalDelta]y", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
           SubscriptBox["r", "p"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalDelta]x", "4"]}], "-", 
                RowBox[{"11", " ", 
                 SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                   SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], 
                  "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               OverscriptBox["x", "_"], "4"]}], "+", 
             RowBox[{
             "30", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
              SuperscriptBox[
               OverscriptBox["x", "_"], "3"], " ", 
              OverscriptBox["y", "_"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 SuperscriptBox["\[CapitalDelta]x", "4"]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["\[CapitalDelta]y", "4"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]z", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "68"}], " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               OverscriptBox["x", "_"], "2"], " ", 
              SuperscriptBox[
               OverscriptBox["y", "_"], "2"]}], "-", 
             RowBox[{
             "30", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
              OverscriptBox["x", "_"], " ", 
              SuperscriptBox[
               OverscriptBox["y", "_"], "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalDelta]x", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalDelta]y", "4"]}], "-", 
                RowBox[{"11", " ", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalDelta]z", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "11"}], " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               OverscriptBox["y", "_"], "4"]}]}], ")"}], " ", 
           SubsuperscriptBox["r", "p", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["\[Xi]", 
          RowBox[{"3", "/", "2"}]]], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["M", "2"], " ", 
            SqrtBox["\[Xi]"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], "3"]}], "-", 
           RowBox[{"2", " ", "M", " ", 
            SqrtBox["\[Xi]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            SubscriptBox["r", "p"]}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"M", " ", "\[Xi]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "6", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["r", "p", 
             RowBox[{"3", "/", "2"}]]}], "-", 
           RowBox[{"4", " ", 
            SqrtBox["\[Xi]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "8", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["r", "p", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], "2"], " ", 
            SqrtBox[
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "p"]}]]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SubscriptBox["r", "p"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[CapitalDelta]y"}], " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"M", " ", 
              SubsuperscriptBox["r", "p", "3"]}]]}]}], ")"}]}]}]}], ")"}]}], 
    "+", 
    RowBox[{"9", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"M", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalDelta]x", " ", 
            OverscriptBox["x", "_"]}], "+", 
           RowBox[{"\[CapitalDelta]y", " ", 
            OverscriptBox["y", "_"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], ")"}], 
            " ", 
            SuperscriptBox[
             OverscriptBox["x", "_"], "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
            OverscriptBox["x", "_"], " ", 
            OverscriptBox["y", "_"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
              SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
         SubscriptBox["r", "p"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["M", "\[Xi]"], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
              SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
              SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
            SuperscriptBox[
             OverscriptBox["x", "_"], "2"]}], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
            OverscriptBox["x", "_"], " ", 
            OverscriptBox["y", "_"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
              SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
              SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
            SuperscriptBox[
             OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"M", " ", "\[Xi]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SubscriptBox["r", "p"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"\[Xi]", " ", 
              SubsuperscriptBox["r", "p", "3"]}]]}]}], ")"}]}]}], ")"}], 
      "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.872231795874486*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"68b5debd-3357-40e9-8566-fca0dbf30e3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "9"], TraditionalForm]],ExpressionUUID->
  "c206db54-6593-4a08-abf3-f9e1799ed852"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox["\[CapitalDelta]x", "\[Alpha]"]}], TraditionalForm]],
  ExpressionUUID->"2f5ff72e-053b-4866-ae80-338d923f181f"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.869308626488617*^9, 3.869308688394363*^9}, {
  3.869467717979335*^9, 3.869467724121395*^9}, {3.8694677638533287`*^9, 
  3.869467765758772*^9}},ExpressionUUID->"ca6836d9-3b94-4e1c-8dba-\
b0ec15ddf24b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Xi]", 
     RowBox[{"7", "/", "2"}]], " ", 
    SubsuperscriptBox["r", "p", "17"]}]], 
  RowBox[{"M", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9", " ", 
      SuperscriptBox["M", "2"], " ", 
      SqrtBox["\[Xi]"], " ", 
      SubsuperscriptBox["r", "p", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalDelta]x", " ", 
             OverscriptBox["x", "_"]}], "+", 
            RowBox[{"\[CapitalDelta]y", " ", 
             OverscriptBox["y", "_"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], ")"}],
              " ", 
             SuperscriptBox[
              OverscriptBox["x", "_"], "2"]}], "+", 
            RowBox[{
            "6", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
             OverscriptBox["x", "_"], " ", 
             OverscriptBox["y", "_"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
               SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              OverscriptBox["y", "_"], "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
               SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
               SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              OverscriptBox["x", "_"], "2"]}], "+", 
            RowBox[{
            "4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
             OverscriptBox["x", "_"], " ", 
             OverscriptBox["y", "_"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
               SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
               SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["x", "_"]}], "-", 
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{"M", " ", 
               SubscriptBox["r", "p"]}]]}]}], ")"}]}]}], ")"}], "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "4", " ", "M", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ",
           "\[Xi]", " ", 
          OverscriptBox["x", "_"], " ", 
          OverscriptBox["y", "_"]}], "+", 
         RowBox[{"2", " ", "M", " ", 
          SuperscriptBox["\[CapitalDelta]y", "2"], " ", "\[Xi]", " ", 
          SuperscriptBox[
           OverscriptBox["y", "_"], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]y", "2"], " ", "\[Xi]", " ", 
          SubsuperscriptBox["r", "p", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]z", "2"], " ", "\[Xi]", " ", 
          SubsuperscriptBox["r", "p", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]x", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M", " ", 
             SuperscriptBox[
              OverscriptBox["x", "_"], "2"]}], "+", 
            SubsuperscriptBox["r", "p", "3"]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["x", "_"]}], "-", 
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{"M", " ", 
               SubscriptBox["r", "p"]}]]}]}], ")"}], "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Xi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalDelta]x", " ", 
            OverscriptBox["x", "_"]}], "+", 
           RowBox[{"\[CapitalDelta]y", " ", 
            OverscriptBox["y", "_"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "18", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "4"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], 
                   "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "4"]}], "+", 
              RowBox[{
              "2", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "-", 
                 RowBox[{"13", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "3"], " ", 
               OverscriptBox["y", "_"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "4"]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "4"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "66"}], " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}], "-", 
              RowBox[{
              "2", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               OverscriptBox["x", "_"], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "4"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "4"]}]}], ")"}], " ", 
            SubscriptBox["r", "p"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "4"]}], "-", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], 
                   "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "4"]}], "+", 
              RowBox[{
              "10", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "-", 
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "3"], " ", 
               OverscriptBox["y", "_"]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "4"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "4"]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "4"]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"56", " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}], "-", 
              RowBox[{
              "10", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               OverscriptBox["x", "_"], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "4"]}], "-", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "4"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["r", "p", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"M", " ", 
              SubscriptBox["r", "p"]}]]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", 
            SqrtBox["\[Xi]"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "16", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "M", " ", 
            SqrtBox["\[Xi]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "4"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], "2"]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "4"]}], "+", 
              RowBox[{
              "2", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "-", 
                 RowBox[{"11", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "3"], " ", 
               OverscriptBox["y", "_"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "4"]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "4"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "66"}], " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}], "-", 
              RowBox[{
              "2", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "-", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               OverscriptBox["x", "_"], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "4"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "4"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], "+", 
                 SuperscriptBox["\[CapitalDelta]z", "4"], "+", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "4"]}]}], ")"}], " ", 
            SubscriptBox["r", "p"]}], "+", 
           RowBox[{"6", " ", 
            SqrtBox["\[Xi]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "4"], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], "2"]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "4"]}], "+", 
              RowBox[{
              "16", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "3"], " ", 
               OverscriptBox["y", "_"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], "-", 
                 SuperscriptBox["\[CapitalDelta]z", "4"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}], "-", 
              RowBox[{
              "16", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
               OverscriptBox["x", "_"], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "4"], "+", 
                 SuperscriptBox["\[CapitalDelta]y", "4"], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], "+", 
                 SuperscriptBox["\[CapitalDelta]z", "4"], "+", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["r", "p", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                 SuperscriptBox["\[CapitalDelta]y", "2"]}], ")"}], " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "-", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "6", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "p"]}]]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                 SuperscriptBox["\[CapitalDelta]y", "2"]}], ")"}], " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "10", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            SubscriptBox["r", "p"], " ", 
            SqrtBox[
             RowBox[{"M", " ", "\[Xi]", " ", 
              SubscriptBox["r", "p"]}]]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
              SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
              SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
            SuperscriptBox[
             OverscriptBox["x", "_"], "2"]}], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
            OverscriptBox["x", "_"], " ", 
            OverscriptBox["y", "_"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
              SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
              SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
            SuperscriptBox[
             OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", 
            SqrtBox["\[Xi]"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], "3"]}], "+", 
           RowBox[{"2", " ", "M", " ", 
            SqrtBox["\[Xi]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            SubscriptBox["r", "p"]}], "+", 
           RowBox[{"4", " ", 
            SqrtBox["\[Xi]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "8", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["r", "p", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], "2"], " ", 
            SqrtBox[
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "p"]}]]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "6", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            SubscriptBox["r", "p"], " ", 
            SqrtBox[
             RowBox[{"M", " ", "\[Xi]", " ", 
              SubscriptBox["r", "p"]}]]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalDelta]x", " ", 
            OverscriptBox["x", "_"]}], "+", 
           RowBox[{"\[CapitalDelta]y", " ", 
            OverscriptBox["y", "_"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], ")"}], 
            " ", 
            SuperscriptBox[
             OverscriptBox["x", "_"], "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
            OverscriptBox["x", "_"], " ", 
            OverscriptBox["y", "_"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
              SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             OverscriptBox["y", "_"], "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
              SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
              SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
            SuperscriptBox[
             OverscriptBox["x", "_"], "2"]}], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
            OverscriptBox["x", "_"], " ", 
            OverscriptBox["y", "_"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
              SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
              SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
            SuperscriptBox[
             OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"M", " ", 
              SubscriptBox["r", "p"]}]]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "4", " ", "M", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
         "\[Xi]", " ", 
         OverscriptBox["x", "_"], " ", 
         OverscriptBox["y", "_"]}], "+", 
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["\[CapitalDelta]y", "2"], " ", "\[Xi]", " ", 
         SuperscriptBox[
          OverscriptBox["y", "_"], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]y", "2"], " ", "\[Xi]", " ", 
         SubsuperscriptBox["r", "p", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]z", "2"], " ", "\[Xi]", " ", 
         SubsuperscriptBox["r", "p", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]x", "2"], " ", "\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M", " ", 
            SuperscriptBox[
             OverscriptBox["x", "_"], "2"]}], "+", 
           SubsuperscriptBox["r", "p", "3"]}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"M", " ", 
              SubscriptBox["r", "p"]}]]}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "M", " ", 
         SqrtBox["\[Xi]"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
               SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
               SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              OverscriptBox["x", "_"], "2"]}], "+", 
            RowBox[{
            "4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
             OverscriptBox["x", "_"], " ", 
             OverscriptBox["y", "_"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
               SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
               SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              OverscriptBox["y", "_"], "2"]}]}], ")"}], "2"], " ", 
         SubsuperscriptBox["r", "p", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Xi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], "4"]}], "+", 
           RowBox[{"M", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "14", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            SubscriptBox["r", "p"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "4"]}], "-", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], 
                   "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "4"]}], "+", 
              RowBox[{
              "30", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "3"], " ", 
               OverscriptBox["y", "_"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "4"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "4"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "68"}], " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}], "-", 
              RowBox[{
              "30", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
               OverscriptBox["x", "_"], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]x", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "4"]}], "-", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "11"}], " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["r", "p", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"M", " ", 
              SubscriptBox["r", "p"]}]]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", 
            SqrtBox["\[Xi]"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], "3"]}], "+", 
           RowBox[{"2", " ", "M", " ", 
            SqrtBox["\[Xi]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            SubscriptBox["r", "p"]}], "+", 
           RowBox[{"4", " ", 
            SqrtBox["\[Xi]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "8", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["r", "p", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], "2"], " ", 
            SqrtBox[
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "p"]}]]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              RowBox[{
              "6", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"], " ", 
               OverscriptBox["y", "_"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                 SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
            SubscriptBox["r", "p"], " ", 
            SqrtBox[
             RowBox[{"M", " ", "\[Xi]", " ", 
              SubscriptBox["r", "p"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalDelta]x", " ", 
            OverscriptBox["x", "_"]}], "+", 
           RowBox[{"\[CapitalDelta]y", " ", 
            OverscriptBox["y", "_"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                 SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], ")"}], 
            " ", 
            SuperscriptBox[
             OverscriptBox["x", "_"], "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
            OverscriptBox["x", "_"], " ", 
            OverscriptBox["y", "_"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
              SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             OverscriptBox["y", "_"], "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
              SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
              SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
            SuperscriptBox[
             OverscriptBox["x", "_"], "2"]}], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
            OverscriptBox["x", "_"], " ", 
            OverscriptBox["y", "_"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
              SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
              SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
            SuperscriptBox[
             OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["x", "_"]}], "+", 
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["y", "_"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]y", " ", 
               OverscriptBox["x", "_"]}], "-", 
              RowBox[{"\[CapitalDelta]x", " ", 
               OverscriptBox["y", "_"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"M", " ", 
              SubscriptBox["r", "p"]}]]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "M", " ", 
         SqrtBox["\[Xi]"], " ", 
         SubsuperscriptBox["r", "p", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", " ", 
                OverscriptBox["x", "_"]}], "+", 
               RowBox[{"\[CapitalDelta]y", " ", 
                OverscriptBox["y", "_"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 OverscriptBox["x", "_"], "2"]}], "+", 
               RowBox[{
               "6", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
                OverscriptBox["x", "_"], " ", 
                OverscriptBox["y", "_"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 OverscriptBox["y", "_"], "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 OverscriptBox["x", "_"], "2"]}], "+", 
               RowBox[{
               "4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
                OverscriptBox["x", "_"], " ", 
                OverscriptBox["y", "_"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]x", " ", 
                   OverscriptBox["x", "_"]}], "+", 
                  RowBox[{"\[CapitalDelta]y", " ", 
                   OverscriptBox["y", "_"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]y", " ", 
                   OverscriptBox["x", "_"]}], "-", 
                  RowBox[{"\[CapitalDelta]x", " ", 
                   OverscriptBox["y", "_"]}]}], ")"}], " ", 
                SqrtBox[
                 RowBox[{"M", " ", 
                  SubscriptBox["r", "p"]}]]}]}], ")"}]}]}], ")"}], "2"]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "4", " ", "M", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", 
            " ", "\[Xi]", " ", 
            OverscriptBox["x", "_"], " ", 
            OverscriptBox["y", "_"]}], "+", 
           RowBox[{"2", " ", "M", " ", 
            SuperscriptBox["\[CapitalDelta]y", "2"], " ", "\[Xi]", " ", 
            SuperscriptBox[
             OverscriptBox["y", "_"], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[CapitalDelta]y", "2"], " ", "\[Xi]", " ", 
            SubsuperscriptBox["r", "p", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["\[CapitalDelta]z", "2"], " ", "\[Xi]", " ", 
            SubsuperscriptBox["r", "p", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["\[CapitalDelta]x", "2"], " ", "\[Xi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M", " ", 
               SuperscriptBox[
                OverscriptBox["x", "_"], "2"]}], "+", 
              SubsuperscriptBox["r", "p", "3"]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]x", " ", 
                  OverscriptBox["x", "_"]}], "+", 
                 RowBox[{"\[CapitalDelta]y", " ", 
                  OverscriptBox["y", "_"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]y", " ", 
                  OverscriptBox["x", "_"]}], "-", 
                 RowBox[{"\[CapitalDelta]x", " ", 
                  OverscriptBox["y", "_"]}]}], ")"}], " ", 
               SqrtBox[
                RowBox[{"M", " ", 
                 SubscriptBox["r", "p"]}]]}]}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "M", " ", 
            SqrtBox["\[Xi]"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 OverscriptBox["x", "_"], "2"]}], "+", 
               RowBox[{
               "4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
                OverscriptBox["x", "_"], " ", 
                OverscriptBox["y", "_"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                  SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                  SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 OverscriptBox["y", "_"], "2"]}]}], ")"}], "2"], " ", 
            SubsuperscriptBox["r", "p", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Xi]", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]x", " ", 
                   OverscriptBox["x", "_"]}], "+", 
                  RowBox[{"\[CapitalDelta]y", " ", 
                   OverscriptBox["y", "_"]}]}], ")"}], "4"]}], "+", 
              RowBox[{"M", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]x", " ", 
                   OverscriptBox["x", "_"]}], "+", 
                  RowBox[{"\[CapitalDelta]y", " ", 
                   OverscriptBox["y", "_"]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[CapitalDelta]x", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                   ")"}], " ", 
                  SuperscriptBox[
                   OverscriptBox["x", "_"], "2"]}], "+", 
                 RowBox[{
                 "14", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
                  
                  OverscriptBox["x", "_"], " ", 
                  OverscriptBox["y", "_"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
               SubscriptBox["r", "p"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalDelta]x", "4"]}], "-", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], 
                    "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   OverscriptBox["x", "_"], "4"]}], "+", 
                 RowBox[{
                 "30", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
                  
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                    SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
                  SuperscriptBox[
                   OverscriptBox["x", "_"], "3"], " ", 
                  OverscriptBox["y", "_"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[CapitalDelta]x", "4"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[CapitalDelta]y", "4"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "68"}], " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  SuperscriptBox[
                   OverscriptBox["x", "_"], "2"], " ", 
                  SuperscriptBox[
                   OverscriptBox["y", "_"], "2"]}], "-", 
                 RowBox[{
                 "30", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
                  
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
                  OverscriptBox["x", "_"], " ", 
                  SuperscriptBox[
                   OverscriptBox["y", "_"], "3"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalDelta]x", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalDelta]y", "4"]}], "-", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"], " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "11"}], " ", 
                    SuperscriptBox["\[CapitalDelta]y", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  SuperscriptBox[
                   OverscriptBox["y", "_"], "4"]}]}], ")"}], " ", 
               SubsuperscriptBox["r", "p", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]x", " ", 
                  OverscriptBox["x", "_"]}], "+", 
                 RowBox[{"\[CapitalDelta]y", " ", 
                  OverscriptBox["y", "_"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]y", " ", 
                  OverscriptBox["x", "_"]}], "-", 
                 RowBox[{"\[CapitalDelta]x", " ", 
                  OverscriptBox["y", "_"]}]}], ")"}], " ", 
               SqrtBox[
                RowBox[{"M", " ", 
                 SubscriptBox["r", "p"]}]]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", 
               SqrtBox["\[Xi]"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]x", " ", 
                   OverscriptBox["x", "_"]}], "+", 
                  RowBox[{"\[CapitalDelta]y", " ", 
                   OverscriptBox["y", "_"]}]}], ")"}], "3"]}], "+", 
              RowBox[{"2", " ", "M", " ", 
               SqrtBox["\[Xi]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]x", " ", 
                  OverscriptBox["x", "_"]}], "+", 
                 RowBox[{"\[CapitalDelta]y", " ", 
                  OverscriptBox["y", "_"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                    SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
                  SuperscriptBox[
                   OverscriptBox["x", "_"], "2"]}], "+", 
                 RowBox[{
                 "4", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
                  OverscriptBox["x", "_"], " ", 
                  OverscriptBox["y", "_"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}], " ", 
                  SuperscriptBox[
                   OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
               SubscriptBox["r", "p"]}], "+", 
              RowBox[{"4", " ", 
               SqrtBox["\[Xi]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]x", " ", 
                  OverscriptBox["x", "_"]}], "+", 
                 RowBox[{"\[CapitalDelta]y", " ", 
                  OverscriptBox["y", "_"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                   ")"}], " ", 
                  SuperscriptBox[
                   OverscriptBox["x", "_"], "2"]}], "+", 
                 RowBox[{
                 "8", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
                  OverscriptBox["x", "_"], " ", 
                  OverscriptBox["y", "_"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                    SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["r", "p", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", 
                RowBox[{"3", "/", "2"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]y", " ", 
                  OverscriptBox["x", "_"]}], "-", 
                 RowBox[{"\[CapitalDelta]x", " ", 
                  OverscriptBox["y", "_"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]x", " ", 
                   OverscriptBox["x", "_"]}], "+", 
                  RowBox[{"\[CapitalDelta]y", " ", 
                   OverscriptBox["y", "_"]}]}], ")"}], "2"], " ", 
               SqrtBox[
                RowBox[{"\[Xi]", " ", 
                 SubscriptBox["r", "p"]}]]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]y", " ", 
                  OverscriptBox["x", "_"]}], "-", 
                 RowBox[{"\[CapitalDelta]x", " ", 
                  OverscriptBox["y", "_"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]x", "2"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]y", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}], ")"}]}]}], 
                   ")"}], " ", 
                  SuperscriptBox[
                   OverscriptBox["x", "_"], "2"]}], "+", 
                 RowBox[{
                 "6", " ", "\[CapitalDelta]x", " ", "\[CapitalDelta]y", " ", 
                  OverscriptBox["x", "_"], " ", 
                  OverscriptBox["y", "_"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["\[CapitalDelta]x", "2"]}], "+", 
                    SuperscriptBox["\[CapitalDelta]y", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalDelta]z", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   OverscriptBox["y", "_"], "2"]}]}], ")"}], " ", 
               SubscriptBox["r", "p"], " ", 
               SqrtBox[
                RowBox[{"M", " ", "\[Xi]", " ", 
                 SubscriptBox["r", "p"]}]]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.872231997126054*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"70be76a8-beed-410c-8001-6f35edf95f66"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{825, 776},
WindowMargins->{{Automatic, 287}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"272fa982-c4c5-43d3-ad06-6f229e25f9eb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 191, 3, 53, "Subtitle",ExpressionUUID->"13aef0fd-49fb-4806-bd21-fb0f703c80a9"],
Cell[774, 27, 2043, 60, 165, "Text",ExpressionUUID->"900380ca-8620-4027-9758-952e5ad51955"],
Cell[CellGroupData[{
Cell[2842, 91, 381, 8, 54, "Subsection",ExpressionUUID->"6b4cfc8d-f6f2-4e53-b804-f16558fe297b"],
Cell[3226, 101, 1945, 56, 70, "Output",ExpressionUUID->"4e8c5f58-02ff-43a4-8432-ab7b1008e1bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5208, 162, 575, 16, 54, "Subsection",ExpressionUUID->"a69ba442-8ec1-43a5-903b-1ef1dde078b9"],
Cell[5786, 180, 271, 5, 34, "Output",ExpressionUUID->"adffc9ed-87c2-41e4-b0c8-44e4dffe5e85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6094, 190, 547, 15, 54, "Subsection",ExpressionUUID->"547b9295-4958-4aa5-9436-c45b572c30c5"],
Cell[6644, 207, 3245, 92, 135, "Output",ExpressionUUID->"ec480890-505e-4d5c-a5ce-2dd3577c1a0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9926, 304, 553, 16, 54, "Subsection",ExpressionUUID->"44d88252-6a7f-4c68-9c49-cca8a9413d5d"],
Cell[10482, 322, 19785, 494, 594, "Output",ExpressionUUID->"68b5debd-3357-40e9-8566-fca0dbf30e3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30304, 821, 573, 16, 54, "Subsection",ExpressionUUID->"ca6836d9-3b94-4e1c-8dba-b0ec15ddf24b"],
Cell[30880, 839, 80988, 1918, 1553, "Output",ExpressionUUID->"70be76a8-beed-410c-8001-6f35edf95f66"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/WorldtubeKerrSchild.yaml <==
Release: 2023.05.16
Executable: EvolveWorldtubeCurvedScalarWaveKerrSchild3D

---

# The initial data is just 0
AnalyticData:
  PlaneWave:
    WaveVector: [0., 0., 0.]
    Center: [1., 0., 0.]
    Profile:
      Sinusoid:
        Amplitude: 0.
        Wavenumber: 1.
        Phase: 1.

BackgroundSpacetime:
  KerrSchild:
    Mass: 1.
    Center: [0., 0., 0.]
    Spin: [0., 0., 0.]

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto

PhaseChangeAndTriggers:

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0001
  TimeStepper: Rk5Tsitouras

DomainCreator:
  BinaryCompactObject:
    # The refinement levels are an example of sensible resolution for an evolution 
    # at second worldtube order with radius 1.6 M. For smaller worldtube sizes, 
    # the resolution has to be increased to measure the worldtube error precisely.
    InitialRefinement:
      ObjectAShell: [2, 1, 0]
      ObjectBShell: [2, 1, 0]
      ObjectACube: [2, 2, 1]
      ObjectBCube: [2, 2, 1]
      Envelope: [2, 2, 4]
      OuterShell: [1, 1, 5]
    InitialGridPoints:
      ObjectAShell: [9, 9, 9]
      ObjectBShell: [8, 9, 7]
      ObjectACube: [10, 10, 11]
      ObjectBCube: [10, 10, 9]
      Envelope: [11, 10, 11]
      OuterShell: [11, 11, 11]
    UseEquiangularMap: true
    ObjectB:
      InnerRadius: 1.9
      OuterRadius: 2.2
      XCoord: -1e-64
      Interior:
        ExciseWithBoundaryCondition: DemandOutgoingCharSpeeds
      UseLogarithmicMap: false
    ObjectA:
      InnerRadius: 1.6
      OuterRadius: 2.
      XCoord: 5.
      Interior:
        ExciseWithBoundaryCondition: Worldtube
      UseLogarithmicMap: false
    Envelope:
      UseProjectiveMap: false
      Radius: 50.
    OuterShell:
      Radius: 400.
      RadialDistribution: Linear
      OpeningAngle: 120.0
      BoundaryCondition: ConstraintPreservingSphericalRadiation
    TimeDependentMaps:
      InitialTime: 0.
      ExpansionMap:
        InitialValues: [1., 0.]
        AsymptoticVelocityOuterBoundary: 0.
        DecayTimescaleOuterBoundaryVelocity: 1.
      RotationMap:
        InitialAngularVelocity: [0., 0., 0.08944271909999159]
      SizeMapA:
        InitialValues: [0., 0., 0.]
      SizeMapB:
        InitialValues: [0., 0., 0.]
      ShapeMapA:
        LMax: 8
      ShapeMapB:
        LMax: 8

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 5000
          Offset: 0
    Events:
      - ObserveFields:
          SubfileName: Volume
          VariablesToObserve:
            - Psi
            - OneIndexConstraint
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
          OverrideObservationValue: None
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 1000
          Offset: 0
    Events:
      - PsiAlongAxis1
      - PsiAlongAxis2
  - Trigger:
      TimeCompares:
        Comparison: GreaterThan
        Value: 2000.
    Events:
      - Completion
  - Trigger:
      Slabs:
        Specified:
          Values: [0]
    Events:
      - ChangeSlabSize:
          DelayChange: 0
          StepChoosers:
            - Cfl:
                SafetyFactor: 0.35

Worldtube:
  ExcisionSphere: ExcisionSphereA
  ExpansionOrder: 2
  ObserveCoefficientsTrigger:
    Slabs:
      EvenlySpaced:
        Interval: 200
        Offset: 0

InterpolationTargets:
  PsiAlongAxis1:
    Begin: [0., 0., 0.]
    End: [0., 0., 400.]
    NumberOfPoints: 1000
  PsiAlongAxis2:
    Begin: [0., 0., 0.]
    End: [400., 0., 0.]
    NumberOfPoints: 1000

Filtering:
  ExpFilter0:
    Alpha: 12
    HalfPower: 32
    Enable: true
    BlocksToFilter: All

EventsAndDenseTriggers:

Observers:
  VolumeFileName: "Volume"
  ReductionFileName: "Reductions"


